AI-Driven Controlled Environment Agriculture as Resilient Infrastructure for U.S. Fresh-Produce Supply Chains

Climate volatility, regional production concentration, labor constraints, cyber risk, and dependence on long-distance fresh-produce supply chains expose vulnerabilities in U.S. fresh-produce and specialty-crop systems. Controlled environment agriculture (CEA) can reduce some exposure by moving selected production into protected, sensor-rich environments, but recent failures in venture-backed vertical farming show that CEA cannot be treated as a universal food-security solution. This paper proposes the Controlled Environment Agriculture Resilience Infrastructure Framework, Version 2.0 (CEA-RIF 2.0), for evaluating AI-driven CEA as targeted regional fresh-produce continuity infrastructure. The framework assesses seven dimensions: supply continuity, climate isolation, energy and grid integration, water and nutrient circularity, cyber-physical reliability, economic viability, and governance and deployment. Drawing on U.S. government reports, peer-reviewed CEA and energy literature, demand-response research, cybersecurity standards, international smart-agriculture programs, 2025-2026 financing and policy signals, and public autonomous-greenhouse datasets, the paper argues that AI creates resilience value only when it improves measured operational outcomes such as climate stability, energy flexibility, yield consistency, anomaly detection, labor productivity, and safe recovery from faults. The analysis reframes AI-driven CEA as a cyber-physical infrastructure problem: energy-aware, grid-interactive, secure, interoperable, regionally distributed, financially disciplined, and connected to public resilience goals. The paper concludes with a research agenda for interagency testbeds, open datasets, standardized metrics, demand-response pilots, and cyber-physical reference architectures.

==> anc/cea_rif_wur_4tu_metrics.csv <==
compartment,samples,mean_tair_c,mean_rh_percent,mean_vpd_kpa,vpd_0_5_to_1_2_kpa_percent,heat_mj_m2,lighting_electricity_kwh_m2
AICU,47738,22.06,84.17,0.45,26.46,252.3,240.26
Automatoes,47738,23.27,84.93,0.47,25.67,185.31,270.45
Digilog,47738,21.39,81.34,0.5,28.94,172.99,323.16
IUACAAS,47738,21.32,84.18,0.45,29.23,334.82,228.03
Reference,47738,22.71,81.76,0.54,28.78,471.56,267.2
TheAutomators,47738,21.35,80.76,0.53,29.82,362.6,284.8


==> anc/cea_rif_wur_4tu_metrics.py <==
#!/usr/bin/env python3
"""Reproduce the illustrative WUR/4TU greenhouse climate metric table.

This script downloads the Autonomous Greenhouse Challenge, Second Edition
dataset if needed, verifies the published MD5 checksum, extracts the archive,
and computes the VPD stability and resource-use metrics used in the manuscript.
"""

from __future__ import annotations

import argparse
import hashlib
import shutil
import subprocess
import sys
import urllib.request
from pathlib import Path

import numpy as np
import pandas as pd


DATASET_URL = "https://ndownloader.figshare.com/files/24757220"
DATASET_MD5 = "2a0c7f3332881caef54ca8f4dc60c9a3"
DATASET_DOI = "10.4121/uuid:88d22c60-21b3-4ea8-90db-20249a5be2a7"
TEAMS = ["AICU", "Automatoes", "Digilog", "IUACAAS", "Reference", "TheAutomators"]


def md5sum(path: Path) -> str:
    digest = hashlib.md5()
    with path.open("rb") as handle:
        for block in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(block)
    return digest.hexdigest()


def download_if_needed(archive_path: Path) -> None:
    if archive_path.exists() and archive_path.stat().st_size > 0:
        return
    archive_path.parent.mkdir(parents=True, exist_ok=True)
    print(f"Downloading {DATASET_URL} -> {archive_path}", file=sys.stderr)
    urllib.request.urlretrieve(DATASET_URL, archive_path)


def extract_archive(archive_path: Path, extract_dir: Path) -> None:
    sentinel = extract_dir / "AICU" / "GreenhouseClimate.csv"
    if sentinel.exists():
        return
    extract_dir.mkdir(parents=True, exist_ok=True)
    extractor = shutil.which("bsdtar") or shutil.which("7z") or shutil.which("7zz")
    if not extractor:
        raise RuntimeError("Need bsdtar, 7z, or 7zz on PATH to extract the .7z archive.")
    if Path(extractor).name == "bsdtar":
        cmd = [extractor, "-xf", str(archive_path), "-C", str(extract_dir)]
    else:
        cmd = [extractor, "x", f"-o{extract_dir}", str(archive_path)]
    subprocess.run(cmd, check=True)


def compute_metrics(data_root: Path) -> pd.DataFrame:
    records: list[dict[str, float | int | str]] = []
    for team in TEAMS:
        team_dir = data_root / team
        climate = pd.read_csv(team_dir / "GreenhouseClimate.csv", low_memory=False)
        climate.columns = climate.columns.str.strip()
        tair = pd.to_numeric(climate["Tair"], errors="coerce")
        rh = pd.to_numeric(climate["Rhair"], errors="coerce")
        valid = tair.notna() & rh.notna()
        tair = tair[valid]
        rh = rh[valid]

        # Saturation vapor pressure in kPa; Tair is degrees C and RH is percent.
        svp = 0.6108 * np.exp(17.27 * tair / (tair + 237.3))
        vpd = svp * (1.0 - rh / 100.0)
        vpd_in_band = ((vpd >= 0.5) & (vpd <= 1.2)).mean() * 100.0

        resources = pd.read_csv(team_dir / "Resources.csv")
        resources.columns = resources.columns.str.strip()
        heat = pd.to_numeric(resources["Heat_cons"], errors="coerce").sum()
        elec_high = pd.to_numeric(resources["ElecHigh"], errors="coerce")
        elec_low = pd.to_numeric(resources["ElecLow"], errors="coerce")
        lighting_electricity = (elec_high + elec_low).sum()

        records.append(
            {
                "compartment": team,
                "samples": int(valid.sum()),
                "mean_tair_c": round(float(tair.mean()), 2),
                "mean_rh_percent": round(float(rh.mean()), 2),
                "mean_vpd_kpa": round(float(vpd.mean()), 2),
                "vpd_0_5_to_1_2_kpa_percent": round(float(vpd_in_band), 2),
                "heat_mj_m2": round(float(heat), 2),
                "lighting_electricity_kwh_m2": round(float(lighting_electricity), 2),
            }
        )
    return pd.DataFrame.from_records(records)


def write_markdown_table(df: pd.DataFrame, output_path: Path) -> None:
    columns = [
        ("compartment", "Compartment"),
        ("samples", "Samples"),
        ("mean_tair_c", "Mean Tair, C"),
        ("mean_rh_percent", "Mean RH, %"),
        ("mean_vpd_kpa", "Mean VPD, kPa"),
        ("vpd_0_5_to_1_2_kpa_percent", "VPD 0.5-1.2 kPa, %"),
        ("heat_mj_m2", "Heat, MJ/m2"),
        ("lighting_electricity_kwh_m2", "Lighting electricity, kWh/m2"),
    ]
    lines = [
        "| " + " | ".join(label for _, label in columns) + " |",
        "|---|---:|---:|---:|---:|---:|---:|---:|",
    ]
    for _, row in df.iterrows():
        values: list[str] = []
        for key, _label in columns:
            value = row[key]
            if key == "samples":
                values.append(f"{int(value):,}")
            elif isinstance(value, float):
                values.append(f"{value:.2f}")
            else:
                values.append(str(value))
        lines.append("| " + " | ".join(values) + " |")
    output_path.write_text("\n".join(lines) + "\n", encoding="utf-8")


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--work-dir", default="/tmp/cea-agc2")
    parser.add_argument("--output-dir", default=str(Path(__file__).resolve().parent))
    parser.add_argument("--skip-download", action="store_true")
    args = parser.parse_args()

    work_dir = Path(args.work_dir)
    archive_path = work_dir / "AutonomousGreenhouseChallenge_edition2.7z"
    extract_dir = work_dir / "extracted"
    output_dir = Path(args.output_dir)
    output_dir.mkdir(parents=True, exist_ok=True)

    if not args.skip_download:
        download_if_needed(archive_path)
    if not archive_path.exists():
        raise FileNotFoundError(f"Archive not found: {archive_path}")
    checksum = md5sum(archive_path)
    if checksum != DATASET_MD5:
        raise RuntimeError(f"MD5 mismatch for {archive_path}: {checksum} != {DATASET_MD5}")
    extract_archive(archive_path, extract_dir)

    df = compute_metrics(extract_dir)
    csv_path = output_dir / "cea_rif_wur_4tu_metrics.csv"
    md_path = output_dir / "cea_rif_wur_4tu_metrics.md"
    df.to_csv(csv_path, index=False)
    write_markdown_table(df, md_path)
    print(f"Dataset DOI: {DATASET_DOI}")
    print(f"Wrote {csv_path}")
    print(f"Wrote {md_path}")


if __name__ == "__main__":
    main()

